Finite Configurations Cannot Generate a Constant Trace in Rule 30

For every right half we determine the unique left half whose Rule 30 central trace is constant: an alternating tail selected by the leading one of the right half when the initial center is 0, and a single universal checkerboard when it is 1. Every nonzero member of either fiber carries infinitely many ones, so the zero row is the only finite configuration with a constant trace. For support radius w the sharp maximum constant-prefix length is 2*ceil(w/2)+1 when the initial center is 0 and 2*floor(w/2)+2 when it is 1, so the maximum over both is w+2, attained by exactly 2^w configurations for even w and 2^w - 1 for odd w. Hence no column of a nonzero finite Rule 30 orbit is eventually constant.

==> anc/README <==
# Ancillary files

Supporting code for *Finite Configurations Cannot Generate a Constant Trace in
Rule 30*.

Python 3.11 or later. Standard library only, no third-party dependencies. Run
every command from inside this directory.

## Entry points

```
python constant_trace_audit.py 7
```

Independent numerical audit of Lemma 1, Theorems 2 and 6, and the horizon and
extremizer counts of Theorems 5 and 7 and Corollary 8. Reproduces the appendix
table for support radius `w = 1..7`. Ends with `FAILURES: none`.

```
python -m unittest test_zero_tail_probe
```

Focused tests of the forced-left-half reconstruction. Ends with `Ran 11 tests`
and `OK`.

```
python figures.py --check
```

Verifies the properties the two figures claim, without writing files. Prints
`figures: all claimed properties hold`. Running it without `--check`
regenerates the TikZ fragments.

## Files

| File | Contents |
| --- | --- |
| `constant_trace_audit.py` | The audit above. Evolves rows from equation (1) directly, over a dictionary of cells. |
| `zero_tail_probe.py` | Forced left halves, radius certificates, exhaustive small-radius checks. Set-based rows. |
| `inverse_trace_probe.py` | Trace inversion and reconstruction, over packed integer rows. |
| `periodicity_bridge_probe.py` | Generic ECA evolution by bitwise sum-of-products over the eight neighborhoods. |
| `figures.py` | TikZ generation and the figure property check. |
| `test_zero_tail_probe.py` | Unit tests. |
| `Rule30ZeroTail.lean` | Partial Lean formalization. The paper's appendix states exactly what it does and does not establish. |

## On the repeated evolution code

Rule 30 evolution is implemented three times here, deliberately, and the
implementations share no code:

- `constant_trace_audit.py` applies `x(i) -> x(i-1) XOR (x(i) OR x(i+1))`
  literally, over a dict keyed by position.
- `zero_tail_probe.py` looks the rule number up by neighborhood index, over a
  set of live positions.
- `periodicity_bridge_probe.py` expands the rule table into bitwise operations
  on packed integers.

The audit is only independent if it shares no code with what it audits, so
these are three separate derivations in three data representations rather than
one helper called from three places. A defect in any one of them would not
reproduce in the other two. **Please do not consolidate them.**


==> anc/Rule30ZeroTail.lean <==
import Std.Tactic

/-!
Kernel-checked partial formalization for the Rule 30 zero-tail proof.

This file deliberately separates the finite Boolean/inductive kernel from the
paper-level assembly step that derives `Classified` from an all-zero trace by
triangular uniqueness.  It proves, without axioms:

* Rule 30's local equation and left permutivity;
* arbitrary-depth propagation of the nearest discrepancy;
* the one-bit prefix-OR closed inverse formula under a first-right-one
  hypothesis;
* every Boolean identity used by the C_m one-step invariant;
* the infinite-left-tail contradiction once the classification is known.

It is not a full formalization of the zero-trace fiber theorem.
-/

abbrev Config := Int → Bool

def rule30 (l c r : Bool) : Bool := Bool.xor l (c || r)

def step (a : Config) : Config :=
  fun x => rule30 (a (x - 1)) (a x) (a (x + 1))

def evolve : Nat → Config → Config
  | 0, a => a
  | n + 1, a => step (evolve n a)

theorem rule30_equation (a : Config) (x : Int) :
    step a x = Bool.xor (a (x - 1)) (a x || a (x + 1)) := by
  rfl

theorem rule30_left_permutive (c r : Bool) :
    rule30 true c r = !rule30 false c r := by
  cases c <;> cases r <;> decide

theorem rule30_ne_of_left_ne {l₁ l₂ c r : Bool} (h : l₁ ≠ l₂) :
    rule30 l₁ c r ≠ rule30 l₂ c r := by
  cases l₁ <;> cases l₂ <;> cases c <;> cases r <;> simp_all [rule30]

/- The two rows differ at q but agree strictly to its right. -/
def RightBoundary (q : Int) (a b : Config) : Prop :=
  a q ≠ b q ∧ ∀ x, q < x → a x = b x

theorem rightBoundary_step {q : Int} {a b : Config}
    (h : RightBoundary q a b) : RightBoundary (q + 1) (step a) (step b) := by
  constructor
  · simp only [step]
    have hc : a (q + 1) = b (q + 1) := h.2 (q + 1) (by omega)
    have hr : a (q + 1 + 1) = b (q + 1 + 1) := h.2 (q + 1 + 1) (by omega)
    simpa [show q + 1 - 1 = q by omega, hc, hr] using
      (rule30_ne_of_left_ne (c := a (q + 1)) (r := a (q + 1 + 1)) h.1)
  · intro x hx
    simp only [step]
    have hl : a (x - 1) = b (x - 1) := h.2 (x - 1) (by omega)
    have hc : a x = b x := h.2 x (by omega)
    have hr : a (x + 1) = b (x + 1) := h.2 (x + 1) (by omega)
    simp [hl, hc, hr]

theorem rightBoundary_evolve (n : Nat) {q : Int} {a b : Config}
    (h : RightBoundary q a b) :
    RightBoundary (q + Int.ofNat n) (evolve n a) (evolve n b) := by
  induction n generalizing q with
  | zero =>
      have hz : Int.ofNat 0 = 0 := Int.ofNat_zero
      rw [hz, Int.add_zero]
      simpa only [evolve] using h
  | succ n ih =>
      have hs := rightBoundary_step (ih h)
      have hc : Int.ofNat (n + 1) = Int.ofNat n + 1 := Int.natCast_succ n
      rw [hc, ← Int.add_assoc]
      simpa only [evolve] using hs

/- Exact arbitrary-depth triangular/unit sensitivity. -/
theorem triangular_unit_sensitivity (n : Nat) {a b : Config}
    (h : RightBoundary (-(Int.ofNat n)) a b) :
    evolve n a 0 ≠ evolve n b 0 := by
  have hb := (rightBoundary_evolve n h).1
  have hz : -(Int.ofNat n) + Int.ofNat n = 0 := Int.add_left_neg _
  rw [hz] at hb
  exact hb

/- Recursive parity bit: false,true,false,true,... -/
def alt : Nat → Bool
  | 0 => false
  | n + 1 => !alt n

@[simp] theorem alt_zero : alt 0 = false := rfl
@[simp] theorem alt_succ (n : Nat) : alt (n + 1) = !alt n := rfl

theorem alt_add_two (n : Nat) : alt (n + 2) = alt n := by
  simp [alt]

theorem alt_odd (n : Nat) : alt (2 * n + 1) = true := by
  induction n with
  | zero => decide
  | succ n ih =>
      rw [show 2 * (n + 1) + 1 = (2 * n + 1) + 2 by omega]
      simpa [alt_add_two] using ih

/- The claimed one-state prefix-OR transducer. -/
def prefixOr (R : Nat → Bool) : Nat → Bool
  | 0 => false
  | k + 1 => prefixOr R k || R (k + 1)

def forcedLeft (R : Nat → Bool) (k : Nat) : Bool :=
  if alt k then prefixOr R k
  else R k && !prefixOr R (k - 1)

def leftPattern (m k : Nat) : Bool :=
  if k < m then false else if k = m then true else alt k

def FirstRightOne (m : Nat) (R : Nat → Bool) : Prop :=
  1 ≤ m ∧ (∀ j, j < m → R j = false) ∧ R m = true

theorem prefixOr_false_of_prefix_false {R : Nat → Bool} {k : Nat}
    (h : ∀ j, j ≤ k → R j = false) : prefixOr R k = false := by
  induction k with
  | zero => rfl
  | succ k ih =>
      simp only [prefixOr]
      rw [ih (fun j hj => h j (by omega)), h (k + 1) (by omega)]
      decide

theorem prefixOr_true_of_one {R : Nat → Bool} {m k : Nat}
    (hmpos : 1 ≤ m) (hmk : m ≤ k) (hm : R m = true) : prefixOr R k = true := by
  induction k with
  | zero =>
      omega
  | succ k ih =>
      by_cases hmk' : m ≤ k
      · simp [prefixOr, ih hmk']
      · have : m = k + 1 := by omega
        subst m
        simp [prefixOr, hm]

/- Complete closed formula under the quantified first-one hypothesis. -/
theorem forcedLeft_eq_leftPattern {R : Nat → Bool} {m k : Nat}
    (h : FirstRightOne m R) : forcedLeft R k = leftPattern m k := by
  by_cases hkm : k < m
  · have hp : prefixOr R k = false := prefixOr_false_of_prefix_false
        (fun j hj => h.2.1 j (by omega))
    have hr : R k = false := h.2.1 k hkm
    simp [forcedLeft, leftPattern, hkm, hp, hr]
  · by_cases hkeq : k = m
    · subst k
      have hp : prefixOr R m = true := prefixOr_true_of_one h.1 (by omega) h.2.2
      have hprev : prefixOr R (m - 1) = false := prefixOr_false_of_prefix_false
        (fun j hj => h.2.1 j (by have hmpos := h.1; omega))
      cases ha : alt m <;> simp [forcedLeft, leftPattern, hp, hprev, h.2.2, ha]
    · have hmk : m < k := by omega
      have hp : prefixOr R k = true := prefixOr_true_of_one h.1 (by omega) h.2.2
      have hp' : prefixOr R (k - 1) = true := prefixOr_true_of_one h.1 (by omega) h.2.2
      cases ha : alt k <;> simp [forcedLeft, leftPattern, hkm, hkeq, hp, hp', ha]

/- Boolean/local obligations of F(C_m) ⊆ C_(m-1), m>1. -/
theorem cm_center_descend : rule30 false false false = false := by decide
theorem cm_right_front_descend : rule30 false false true = true := by decide
theorem cm_left_front_descend : rule30 true false false = true := by decide

theorem cm_left_at_old_front (p : Bool) :
    rule30 (!p) true false = p := by
  cases p <;> decide

theorem cm_left_after_old_front (p : Bool) :
    rule30 p (!p) true = !p := by
  cases p <;> decide

theorem alternating_left_fixed (p : Bool) :
    rule30 (!p) p (!p) = p := by
  cases p <;> decide

/- Boolean/local obligations of F(C_1) ⊆ C_1, including the OR latch. -/
theorem c1_center_fixed : rule30 true false true = false := by decide
theorem c1_right_latch (tail : Bool) : rule30 false true tail = true := by
  cases tail <;> decide
theorem c1_left_fixed_at_one : rule30 false true false = true := by decide

/- A quantified tail pattern cannot be left-bounded. -/
def LeftClass (m : Nat) (a : Config) : Prop :=
  ∀ k : Nat, a (-(Int.ofNat k)) = leftPattern m k

def LeftBounded (a : Config) : Prop :=
  ∃ N : Nat, ∀ k : Nat, N < k → a (-(Int.ofNat k)) = false

theorem leftClass_not_leftBounded {m : Nat} (hm : 1 ≤ m) {a : Config}
    (hc : LeftClass m a) : ¬LeftBounded a := by
  rintro ⟨N, hN⟩
  let k := 2 * (N + m) + 1
  have hNk : N < k := by dsimp [k]; omega
  have hmk : m < k := by dsimp [k]; omega
  have hkpat : leftPattern m k = true := by
    rw [leftPattern, if_neg (by omega), if_neg (by omega)]
    exact alt_odd (N + m)
  have hzero := hN k hNk
  have hone := hc k
  rw [hkpat] at hone
  simp_all

/- Final finite-support contradiction, conditional on the exact classification
disjunction stated in the paper. -/
def RightAndLeftZero (a : Config) : Prop :=
  (∀ k : Nat, a (Int.ofNat k) = false) ∧
  (∀ k : Nat, a (-(Int.ofNat k)) = false)

def Classified (a : Config) : Prop :=
  RightAndLeftZero a ∨ ∃ m : Nat, 1 ≤ m ∧ LeftClass m a

theorem classified_leftBounded_is_zero {a : Config}
    (hc : Classified a) (hb : LeftBounded a) : RightAndLeftZero a := by
  rcases hc with hz | ⟨m, hm, hclass⟩
  · exact hz
  · exact False.elim ((leftClass_not_leftBounded hm hclass) hb)


==> anc/constant_trace_audit.py <==
"""Exhaustive audit of every claim in docs/rule30/paper/zero-tail-note.tex.

Written as an adversarial check of the manuscript, so it imports nothing from
this repository: the local rule is transcribed from the note's equation (1),
`F(x)_i = x_{i-1} XOR (x_i OR x_{i+1})`, and every other object is rebuilt from
the statement being tested.  A claim that only reproduces because it shares code
with the thing it checks is not checked.

Covers, by theorem number in the note:

  Lemma 1   finite form: rows agreeing on `i >= -r` with equal traces on
            `0 <= t <= r` agree on `[-r,-1]`.
  Theorem 2 eq.(3) and the prefix-OR form eq.(4)-(5) define the same left half,
            that left half gives the identically zero trace, and no single-cell
            perturbation of it survives.
  Theorem 6 the checkerboard eq.(8) gives the identically one trace for every
            right half with `R_0 = 1`, and no single-cell perturbation survives.
  Theorem 5 max horizon `2*ceil(w/2)` with `2^w - 1` extremizers.
  Theorem 7 max horizon `q-1`, `q` the least even integer past `w`, with `2^w`
            extremizers, and the extremizer SET matched exactly, not just its
            size.
  Corollary 8  combined max horizon `w+1`, with `2^w` extremizers for even `w`
            and `2^w - 1` for odd `w`.

Exhaustive over all nonzero rows of radius `w <= 7`; the horizon laws are
statements about that regime plus an induction the note supplies, so this is a
check of the note, not a proof of it.

Run: uv run python experiments/rule30/constant_trace_audit.py
"""

from __future__ import annotations

import itertools
import math
import random
import sys

D = 400  # truncation depth; a discrepancy at depth d cannot reach column 0
         # before time d, so claims are read only for t well under D.


def evolve(cells: dict[int, int], T: int, d: int = D) -> list[int]:
    """Central trace c_0..c_T of the row `cells`, by equation (1).

    `d` bounds the working window.  Cells at distance `d` reach the centre only
    at time `d`, so any `T < d` is read off an exact computation.
    """
    cur = dict(cells)
    trace = []
    for t in range(T + 1):
        trace.append(cur.get(0, 0))
        cur = {x: cur.get(x - 1, 0) ^ (cur.get(x, 0) | cur.get(x + 1, 0))
               for x in range(-d + t + 1, d - t)}
    return trace


def left_pattern(m: int) -> dict[int, int]:
    """Equation (3): L_j = 0 (j<m), L_m = 1, L_j = j mod 2 (j>m)."""
    return {-j: (0 if j < m else 1 if j == m else j % 2) for j in range(1, D)}


def left_prefix_or(R: dict[int, int]) -> dict[int, int]:
    """Equations (4)-(5), the prefix-OR form."""
    L = {}
    for j in range(1, D):
        if j % 2:
            L[-j] = int(any(R.get(i, 0) for i in range(1, j + 1)))
        else:
            L[-j] = int(R.get(j, 0) and not any(R.get(i, 0) for i in range(1, j)))
    return L


def checkerboard() -> dict[int, int]:
    """Equation (8): L_j = 1 iff j is positive and even."""
    return {-j: int(j % 2 == 0) for j in range(1, D)}


def horizon(bits: dict[int, int], w: int, target: int) -> int:
    """Largest h with F^t(x)_0 == target for every 0 <= t <= h."""
    cur = {x: bits.get(x, 0) for x in range(-D, D)}
    h = -1
    for t in range(4 * w + 10):
        if cur.get(0, 0) != target:
            return h
        h = t
        cur = {x: cur.get(x - 1, 0) ^ (cur.get(x, 0) | cur.get(x + 1, 0))
               for x in range(-D + t + 1, D - t)}
    return h


def audit(wmax: int = 7, seed: int = 1) -> list[str]:
    rng = random.Random(seed)
    fails: list[str] = []

    # -- Lemma 1, finite form.  c_0..c_r depends only on cells in [-r,r], so for
    # a fixed right half the map (L_1..L_r) -> (c_1..c_r) is a map between two
    # sets of size 2^r.  Triangular uniqueness says it is injective, hence a
    # bijection.  Enumerated exhaustively; a collision would refute the lemma.
    cases = 0
    for r in range(1, 9):
        for _ in range(20):
            right = {x: rng.randint(0, 1) for x in range(0, r + 3)}
            seen: dict[tuple[int, ...], tuple[int, ...]] = {}
            for assignment in itertools.product([0, 1], repeat=r):
                left = {-j: assignment[j - 1] for j in range(1, r + 1)}
                trace = tuple(evolve({**left, **right}, r, d=r + 2)[1:])
                if trace in seen:
                    fails.append(
                        f"Lemma 1 violated at r={r}: left halves {seen[trace]} "
                        f"and {assignment} share the trace {trace}")
                seen[trace] = assignment
            if len(seen) != 1 << r:
                fails.append(
                    f"Lemma 1 at r={r}: {len(seen)} traces for {1 << r} left "
                    f"halves, so the map is not injective")
            cases += 1
    print(f"Lemma 1  {cases} right halves, left halves through depth 8 "
          f"separated by their traces, 0 collisions")

    # -- Theorem 2
    n = 0
    for m in range(1, 9):
        for _ in range(6):
            R = {0: 0, **{j: 0 for j in range(1, m)}, m: 1,
                 **{j: rng.randint(0, 1) for j in range(m + 1, D)}}
            Lp, Lq = left_pattern(m), left_prefix_or(R)
            if any(Lp[-j] != Lq[-j] for j in range(1, 60)):
                fails.append(f"Theorem 2: eq.(3) != eq.(4)-(5) at m={m}")
            if any(evolve({**Lp, **R}, 150)):
                fails.append(f"Theorem 2: trace not identically zero at m={m}")
            n += 1
    R = {0: 0, 1: 0, 2: 0, 3: 1, **{j: rng.randint(0, 1) for j in range(4, D)}}
    L = left_pattern(3)
    survived = [j for j in range(1, 40)
                if not any(evolve({**L, **{-j: L[-j] ^ 1}, **R}, 60))]
    if survived:
        fails.append(f"Theorem 2 uniqueness: flips survived at depths {survived}")
    print(f"Theorem 2  {n} right halves agree between eq.(3) and eq.(4)-(5) and "
          f"give the zero trace; 39/39 single-cell flips break it")

    # -- Theorem 6
    for _ in range(200):
        R = {0: 1, **{j: rng.randint(0, 1) for j in range(1, D)}}
        if any(v != 1 for v in evolve({**checkerboard(), **R}, 150)):
            fails.append("Theorem 6: trace not identically one")
    R = {0: 1, **{j: rng.randint(0, 1) for j in range(1, D)}}
    C = checkerboard()
    survived = [j for j in range(1, 40)
                if all(v == 1 for v in evolve({**C, **{-j: C[-j] ^ 1}, **R}, 60))]
    if survived:
        fails.append(f"Theorem 6 uniqueness: flips survived at depths {survived}")
    print("Theorem 6  200 right halves with R_0=1 give the all-one trace from the "
          "same checkerboard; 39/39 single-cell flips break it")

    # -- Theorems 5 and 7 and Corollary 8, exhaustive
    print("\n w | Thm 5 horizon/count | Thm 7 horizon/count | Cor 8 horizon/count")
    for w in range(1, wmax + 1):
        b0 = b1 = -1
        c0 = c1 = 0
        ext1 = set()
        for vals in itertools.product([0, 1], repeat=2 * w + 1):
            if not any(vals):
                continue
            bits = dict(zip(range(-w, w + 1), vals))
            if bits[0] == 0:
                h = horizon(bits, w, 0)
                if h > b0:
                    b0, c0 = h, 1
                elif h == b0:
                    c0 += 1
            else:
                h = horizon(bits, w, 1)
                if h > b1:
                    b1, c1, ext1 = h, 1, {vals}
                elif h == b1:
                    c1 += 1
                    ext1.add(vals)
        q = w + 1 if (w + 1) % 2 == 0 else w + 2
        pred1 = {tuple(({0: 1, **{i: v for i, v in enumerate(right, 1)},
                         **{-j: int(j % 2 == 0) for j in range(1, w + 1)}}
                        ).get(x, 0) for x in range(-w, w + 1))
                 for right in itertools.product([0, 1], repeat=w)}
        both = max(b0, b1)
        cboth = c1 if b1 > b0 else c0 if b0 > b1 else c0 + c1
        want = (2 * math.ceil(w / 2), 2 ** w - 1, q - 1, 2 ** w, w + 1,
                2 ** w if w % 2 == 0 else 2 ** w - 1)
        got = (b0, c0, b1, c1, both, cboth)
        tag = "OK" if got == want and ext1 == pred1 else "MISMATCH"
        if tag == "MISMATCH":
            fails.append(f"horizon laws at w={w}: got {got}, want {want}, "
                         f"extremizer set match {ext1 == pred1}")
        print(f" {w} | {b0:>2} / {c0:<4} | {b1:>2} / {c1:<4} (set match "
              f"{str(ext1 == pred1):<5}) | {both:>2} / {cboth:<4} {tag}")
    return fails


def main() -> None:
    wmax = int(sys.argv[1]) if len(sys.argv) > 1 else 7
    fails = audit(wmax)
    print("\nFAILURES:", fails if fails else "none")
    if fails:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/figures.py <==
"""Emit the manuscript's space-time figures as TikZ, from the verified rule code.

Every cell drawn is computed by ``zero_tail_probe``; no figure is drawn by
hand.  Run ``python figures.py --check`` to assert the properties each figure
claims to show before regenerating the ``.tex`` fragments.
"""

from __future__ import annotations

import argparse
from pathlib import Path
from typing import Iterable, Sequence

from zero_tail_probe import (
    RULE_30,
    RULE_90,
    center_trace,
    class_m_finite_window,
    eca_step,
)

CELL = 0.058
INK = "ruleink"
BAND = "ruleband"
MARK = "rulegold"


def orbit(row: Iterable[int], steps: int, rule: int = RULE_30) -> list[set[int]]:
    current = set(row)
    rows = [set(current)]
    for _ in range(steps):
        current = eca_step(current, rule)
        rows.append(set(current))
    return rows


def _cells(rows: Sequence[set[int]], xs: range, color: str) -> list[str]:
    out = []
    for t, row in enumerate(rows):
        for x in row:
            if x in xs:
                out.append(
                    f"  \\fill[{color}] ({x * CELL:.4f},{-t * CELL:.4f}) "
                    f"rectangle ++({CELL:.4f},{-CELL:.4f});"
                )
    return out


def _band_span(xs: range, steps: int) -> tuple[float, float]:
    _, y0, _, y1 = _card_corners(xs, steps)
    return y0, y1


def _band_under(x: int, xs: range, steps: int) -> str:
    top, bottom = _band_span(xs, steps)
    return (
        f"  \\fill[{BAND}] ({x * CELL:.4f},{top:.4f}) "
        f"rectangle ({(x + 1) * CELL:.4f},{bottom:.4f});"
    )


def _band_over(x: int, xs: range, steps: int) -> list[str]:
    top, bottom = _band_span(xs, steps)
    return [
        f"  \\draw[{MARK}!65, line width=0.3pt] "
        f"({edge * CELL:.4f},{top:.4f}) -- ({edge * CELL:.4f},{bottom:.4f});"
        for edge in (x, x + 1)
    ]


PAD = 1.6


def _card_corners(xs: range, steps: int) -> tuple[float, float, float, float]:
    pad = PAD * CELL
    return (
        xs.start * CELL - pad,
        0.0 + pad,
        xs.stop * CELL + pad,
        -(steps + 1) * CELL - pad,
    )


def _card(xs: range, steps: int, stroke: bool) -> str:
    x0, y0, x1, y1 = _card_corners(xs, steps)
    style = "rulecardline" if stroke else "rulecardfill"
    return (
        f"  \\{'draw' if stroke else 'fill'}[{style}] "
        f"({x0:.4f},{y0:.4f}) rectangle ({x1:.4f},{y1:.4f});"
    )


def _caret(x: int, xs: range, steps: int) -> str:
    _, _, _, y1 = _card_corners(xs, steps)
    cx = (x + 0.5) * CELL
    half = CELL * 0.95
    tip = y1 + CELL * 0.75
    return (
        f"  \\fill[{MARK}] ({cx - half:.4f},{y1:.4f}) -- "
        f"({cx + half:.4f},{y1:.4f}) -- ({cx:.4f},{tip:.4f}) -- cycle;"
    )


def _marker(x: int, t: int) -> list[str]:
    cx = (x + 0.5) * CELL
    cy = -(t + 0.5) * CELL
    radius = CELL * 1.9
    return [
        f"  \\draw[white, line width=1.5pt] ({cx:.4f},{cy:.4f}) "
        f"circle ({radius:.4f});",
        f"  \\draw[{MARK}, line width=0.7pt] ({cx:.4f},{cy:.4f}) "
        f"circle ({radius:.4f});",
    ]


def occupied(rows: Sequence[set[int]], margin: int = 1) -> range:
    live = set().union(*rows) if rows else set()
    if not live:
        return range(-margin, margin + 1)
    return range(min(live) - margin, max(live) + margin + 1)


def panel(
    rows: Sequence[set[int]],
    xs: range,
    steps: int,
    *,
    band: int | None = None,
    marker: tuple[int, int] | None = None,
    color: str = INK,
) -> str:
    body: list[str] = [_card(xs, steps, stroke=False)]
    if band is not None:
        body.append(_band_under(band, xs, steps))
    body.extend(_cells(rows[: steps + 1], xs, color))
    if band is not None:
        body.extend(_band_over(band, xs, steps))
    body.append(_card(xs, steps, stroke=True))
    if band is not None:
        body.append(_caret(band, xs, steps))
    if marker is not None:
        body.extend(_marker(*marker))
    return "\n".join(body)


def fiber_figure(first_one: int = 3, steps: int = 16, half: int = 13) -> str:
    """Theorem 2 made visible: a nonzero member of C_m and its zero center."""
    left_extent = steps + half + 4
    right_bits = [0] * (first_one + 1)
    right_bits[first_one] = 1
    row = class_m_finite_window(first_one, left_extent, right_bits)
    rows = orbit(row, steps)
    xs = range(-half, half + 1)
    return panel(rows, xs, steps, band=0)


def rule90_figure(steps: int = 16, half: int = 13) -> tuple[str, str]:
    """The Rule 90 counterexample beside Rule 30 on the same initial row."""
    seed = {-1, 1}
    xs = range(-half, half + 1)
    ninety = panel(orbit(seed, steps, RULE_90), xs, steps, band=0)
    thirty_rows = orbit(seed, steps, RULE_30)
    trace = center_trace(seed, steps, RULE_30)
    first = next(t for t, bit in enumerate(trace) if bit)
    thirty = panel(thirty_rows, xs, steps, band=0, marker=(0, first))
    return ninety, thirty


def horizon_panels(widths: Sequence[int] = (1, 2, 3, 4, 5, 6)) -> list[tuple[int, str]]:
    """Theorem 4: an extremizer per radius, with the escape cell circled."""
    panels = []
    for w in widths:
        right_bits = [0] * (w + 1)
        right_bits[w] = 1
        first_one = w
        left_extent = w
        row = {
            position
            for position in class_m_finite_window(first_one, left_extent, right_bits)
        }
        steps = 2 * ((w + 1) // 2) + 1
        trace = center_trace(row, steps)
        escape = next(t for t, bit in enumerate(trace) if bit)
        rows = orbit(row, steps)
        xs = occupied(rows[: steps + 1])
        panels.append((w, panel(rows, xs, steps, band=0, marker=(0, escape))))
    return panels


def check() -> None:
    steps = 26
    for m in (1, 2, 3, 5):
        left_extent = steps + 20
        right_bits = [0] * (m + 1)
        right_bits[m] = 1
        row = class_m_finite_window(m, left_extent, right_bits)
        trace = center_trace(row, steps)
        assert set(trace) == {0}, (m, trace)
    assert set(center_trace({-1, 1}, 60, RULE_90)) == {0}
    assert 1 in center_trace({-1, 1}, 60, RULE_30)
    for w, _ in horizon_panels():
        right_bits = [0] * (w + 1)
        right_bits[w] = 1
        row = class_m_finite_window(w, w, right_bits)
        trace = center_trace(row, 2 * ((w + 1) // 2) + 2)
        escape = next(t for t, bit in enumerate(trace) if bit)
        assert escape == 2 * ((w + 1) // 2) + 1, (w, escape, trace)
    print("figures: all claimed properties hold")


def emit(out_dir: Path) -> None:
    out_dir.mkdir(parents=True, exist_ok=True)
    (out_dir / "fig-fiber.tex").write_text(fiber_figure() + "\n")
    ninety, thirty = rule90_figure()
    (out_dir / "fig-rule90.tex").write_text(ninety + "\n")
    (out_dir / "fig-rule30.tex").write_text(thirty + "\n")
    for w, body in horizon_panels():
        (out_dir / f"fig-horizon-{w}.tex").write_text(body + "\n")
    print(f"figures: wrote TikZ fragments to {out_dir}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--check", action="store_true")
    parser.add_argument(
        "--out", type=Path, default=Path(__file__).resolve().parents[2]
        / "docs" / "rule30" / "paper" / "figures"
    )
    args = parser.parse_args()
    check()
    if not args.check:
        emit(args.out)


if __name__ == "__main__":
    main()


==> anc/inverse_trace_probe.py <==
"""Exact inverse-trace probes for the Rule 30 center-column problem.

For a left-permutive elementary cellular automaton, a desired center trace and
the initial right half uniquely determine the initial left half.  At depth k,
the as-yet unknown cell at -k reaches the center through the unique fastest
path, so changing that cell flips the center at time k and cannot affect any
earlier center value.

This module uses that triangular inverse map in two ways:

* independently reconstruct finite configurations from their actual traces;
* translate a proposed periodic continuation of the Rule 30 center into the
  spatial cells it would force at a chosen orbit time.

Finite reconstruction failures are exact counterexamples to a proposed
periodic continuation.  Long successful prefixes are not evidence that the
center is eventually periodic.
"""

from __future__ import annotations

import argparse
import json
from dataclasses import asdict, dataclass
from typing import Iterable, Sequence

from periodicity_bridge_probe import RULE_30, RULE_90, cell, evolve_rows


def is_left_permutive(rule: int) -> bool:
    """Return whether f(0,b,c) differs from f(1,b,c) for every b,c."""
    if rule < 0 or rule > 255:
        raise ValueError("rule must be an ECA number")
    for center in (0, 1):
        for right in (0, 1):
            low = (rule >> ((center << 1) | right)) & 1
            high = (rule >> (4 | (center << 1) | right)) & 1
            if low == high:
                return False
    return True


def evolve_once_packed(rule: int, row: int, mask: int) -> int:
    """Evolve one exact zero-padded packed row."""
    left = (row << 1) & mask
    middle = row
    right = row >> 1
    next_row = 0
    for neighborhood in range(8):
        if not ((rule >> neighborhood) & 1):
            continue
        term = mask
        for source, flag in ((left, 4), (middle, 2), (right, 1)):
            term &= source if neighborhood & flag else (~source & mask)
        next_row |= term
    return next_row & mask


def center_after(rule: int, row: int, center: int, mask: int, steps: int) -> int:
    """Return the center cell after ``steps`` exact evolutions."""
    for _ in range(steps):
        row = evolve_once_packed(rule, row, mask)
    return (row >> center) & 1


def reconstruct_left(
    rule: int,
    desired_center_trace: Sequence[int],
    initial_right: Sequence[int],
) -> tuple[int, ...]:
    """Reconstruct cells -1, -2, ... from a trace and cells 0, 1, ... .

    ``desired_center_trace[k]`` is the desired center value at time k and
    ``initial_right[x]`` is the initial value at position x.  Both sequences
    must have the same nonzero length.  The returned tuple has one fewer item
    because the time-zero center already fixes position zero.
    """
    if not is_left_permutive(rule):
        raise ValueError("inverse trace reconstruction requires a left-permutive rule")
    if not desired_center_trace:
        raise ValueError("desired_center_trace must not be empty")
    if len(initial_right) != len(desired_center_trace):
        raise ValueError("initial_right and desired_center_trace must have equal length")
    if any(bit not in (0, 1) for bit in desired_center_trace):
        raise ValueError("desired_center_trace must contain only bits")
    if any(bit not in (0, 1) for bit in initial_right):
        raise ValueError("initial_right must contain only bits")
    if desired_center_trace[0] != initial_right[0]:
        raise ValueError("the time-zero center must equal initial_right[0]")

    horizon = len(desired_center_trace) - 1
    center = horizon + 2
    width = 2 * horizon + 5
    mask = (1 << width) - 1
    initial_row = 0
    for position, bit in enumerate(initial_right):
        initial_row |= bit << (center + position)

    reconstructed: list[int] = []
    for depth in range(1, horizon + 1):
        with_zero = center_after(rule, initial_row, center, mask, depth)
        forced = with_zero ^ desired_center_trace[depth]
        reconstructed.append(forced)
        initial_row |= forced << (center - depth)
    return tuple(reconstructed)


def trace_from_halves(
    rule: int,
    left: Sequence[int],
    right: Sequence[int],
) -> tuple[int, ...]:
    """Evolve a finite two-sided row and return its center trace.

    ``left[k-1]`` is position -k and ``right[x]`` is position x.
    """
    horizon = len(left)
    if len(right) != horizon + 1:
        raise ValueError("right must contain exactly len(left) + 1 cells")
    center = horizon + 2
    width = 2 * horizon + 5
    mask = (1 << width) - 1
    row = 0
    for depth, bit in enumerate(left, start=1):
        row |= bit << (center - depth)
    for position, bit in enumerate(right):
        row |= bit << (center + position)
    trace = [(row >> center) & 1]
    for _ in range(horizon):
        row = evolve_once_packed(rule, row, mask)
        trace.append((row >> center) & 1)
    return tuple(trace)


def reconstruct_left_column(
    center_column: Sequence[int],
    right_column: Sequence[int],
) -> tuple[int, ...]:
    """Solve one complete Rule 30 spacetime column to the left.

    If ``center_column[t]`` is ``s(t,x)`` and ``right_column[t]`` is
    ``s(t,x+1)``, left permutivity gives

        s(t,x-1) = s(t+1,x) XOR (s(t,x) OR s(t,x+1)).

    One future center value is consumed, so the result is one item shorter.
    """
    if len(center_column) != len(right_column):
        raise ValueError("the two columns must have equal length")
    if len(center_column) < 2:
        raise ValueError("at least two time samples are required")
    if any(bit not in (0, 1) for bit in center_column) or any(
        bit not in (0, 1) for bit in right_column
    ):
        raise ValueError("columns must contain only bits")
    return tuple(
        center_column[time + 1]
        ^ (center_column[time] | right_column[time])
        for time in range(len(center_column) - 1)
    )


def rotated_defect_front(
    period_word: Sequence[int],
    perturbation_time: int,
    left_steps: int,
) -> tuple[int | None, ...]:
    """Track a one-bit right-trace discrepancy through rotated reconstruction.

    Two right columns differ only at ``perturbation_time`` and share the same
    periodic center. The returned entries are the earliest differing time in
    each successively reconstructed column to the left, or ``None`` after the
    discrepancy is completely erased.
    """
    if not period_word or any(bit not in (0, 1) for bit in period_word):
        raise ValueError("period_word must be a nonempty bit sequence")
    if perturbation_time < 0 or left_steps < 1 or left_steps > perturbation_time + 1:
        raise ValueError("left_steps must lie in [1, perturbation_time + 1]")

    length = perturbation_time + left_steps + len(period_word) + 2
    common_center = tuple(period_word[time % len(period_word)] for time in range(length))
    baseline_right = (0,) * length
    changed_right = tuple(
        int(time == perturbation_time) for time in range(length)
    )
    baseline_center = common_center
    changed_center = common_center
    front: list[int | None] = []
    for _ in range(left_steps):
        baseline_left = reconstruct_left_column(baseline_center, baseline_right)
        changed_left = reconstruct_left_column(changed_center, changed_right)
        first = next(
            (
                time
                for time, pair in enumerate(zip(baseline_left, changed_left))
                if pair[0] != pair[1]
            ),
            None,
        )
        front.append(first)
        baseline_right, baseline_center = baseline_center[:-1], baseline_left
        changed_right, changed_center = changed_center[:-1], changed_left
    return tuple(front)


@dataclass(frozen=True)
class PeriodicReconstructionCertificate:
    rule: int
    base_time: int
    period: int
    horizon: int
    agreement_after_first_period: int
    first_temporal_mismatch: int | None
    first_spatial_mismatch: int | None
    first_forced_one_outside_actual_support: int | None


def periodic_reconstruction_certificate(
    rule: int,
    base_time: int,
    period: int,
    horizon: int,
    initial_offsets: Iterable[int] = (0,),
) -> PeriodicReconstructionCertificate:
    """Test the periodic continuation anchored at one actual orbit time.

    The period word is the actual center block at times
    ``base_time .. base_time + period - 1``.  The inverse map is based at the
    actual row at ``base_time``.  For a finite initial seed, the actual row is
    zero outside its causal support; a forced one there is therefore a direct
    spatial contradiction to that continuation.
    """
    if base_time < 0:
        raise ValueError("base_time must be non-negative")
    if period < 1:
        raise ValueError("period must be positive")
    if horizon < period:
        raise ValueError("horizon must be at least one period")
    offsets = tuple(initial_offsets)
    if not offsets:
        raise ValueError("initial_offsets must not be empty")
    support_radius = max(abs(offset) for offset in offsets) + base_time

    rows, center = evolve_rows(rule, base_time + horizon, offsets)
    actual_trace = tuple(
        cell(rows, center, base_time + depth, 0) for depth in range(horizon + 1)
    )
    word = actual_trace[:period]
    desired = tuple(word[depth % period] for depth in range(horizon + 1))
    right = tuple(
        cell(rows, center, base_time, position) for position in range(horizon + 1)
    )
    forced_left = reconstruct_left(rule, desired, right)
    actual_left = tuple(
        cell(rows, center, base_time, -depth) for depth in range(1, horizon + 1)
    )

    temporal = next(
        (depth for depth, pair in enumerate(zip(desired, actual_trace)) if pair[0] != pair[1]),
        None,
    )
    spatial = next(
        (
            depth
            for depth, pair in enumerate(zip(forced_left, actual_left), start=1)
            if pair[0] != pair[1]
        ),
        None,
    )
    outside = next(
        (
            depth
            for depth, bit in enumerate(forced_left, start=1)
            if depth > support_radius and bit
        ),
        None,
    )
    if temporal != spatial:
        raise AssertionError(
            "triangular inverse invariant failed: temporal and spatial first mismatch differ"
        )

    agreement = 0
    for depth in range(period, horizon + 1):
        if desired[depth] != actual_trace[depth]:
            break
        agreement += 1
    return PeriodicReconstructionCertificate(
        rule=rule,
        base_time=base_time,
        period=period,
        horizon=horizon,
        agreement_after_first_period=agreement,
        first_temporal_mismatch=temporal,
        first_spatial_mismatch=spatial,
        first_forced_one_outside_actual_support=outside,
    )


def build_report() -> dict[str, object]:
    """Return exact controls and the strongest known Rule 30 agreement run."""
    rule30 = periodic_reconstruction_certificate(
        RULE_30,
        base_time=1855,
        period=148,
        horizon=512,
    )
    rule90 = periodic_reconstruction_certificate(
        RULE_90,
        base_time=1,
        period=1,
        horizon=512,
    )
    return {
        "method": "left-permutive triangular inverse trace",
        "rule30_long_agreement_control": asdict(rule30),
        "rule90_periodic_center_control": asdict(rule90),
        "rotated_periodic_mask_controls": {
            "center_01_zero_phase_defect_front": rotated_defect_front((0, 1), 64, 32),
            "center_01_one_phase_erasure": rotated_defect_front((0, 1), 65, 32),
        },
        "interpretation": (
            "A finite mismatch is an exact rejection of that proposed continuation; "
            "a successful finite prefix is not a proof of periodicity."
        ),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--json", action="store_true")
    args = parser.parse_args()
    report = build_report()
    if args.json:
        print(json.dumps(report, indent=2, sort_keys=True))
    else:
        print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/periodicity_bridge_probe.py <==
"""Falsification probes for bridges from two-column to center nonperiodicity.

Kopra's width-two trace theorem is close to Rule 30 Prize Problem 1, but it
does not imply that the center column alone is nonperiodic.  This module makes
several tempting bridge claims executable before they are sent to a model or
scaled in the cloud:

* nonlinearity does not rescue the whole left-permutive ECA class;
* a time shift can agree at the center for a long finite interval while an
  adjacent column disagrees;
* the center trace does not identify a finite initial configuration; and
* the exact Rule 30 time-shift defect identity is checked independently.

All reported agreement lengths are finite counterexamples, never evidence of
eventual periodicity or nonperiodicity.
"""

from __future__ import annotations

import argparse
import json
from dataclasses import asdict, dataclass
from typing import Iterable, Sequence


RULE_30 = 30
RULE_90 = 90


def rule_from_left_permutive_residual(residual: int) -> int:
    """Return the ECA rule f(a,b,c)=a XOR g(b,c), with g encoded by residual."""
    if residual < 0 or residual > 15:
        raise ValueError("the two-input residual must be in [0, 15]")
    rule = 0
    for left in (0, 1):
        for center in (0, 1):
            for right in (0, 1):
                neighborhood = (left << 2) | (center << 1) | right
                output = left ^ ((residual >> ((center << 1) | right)) & 1)
                rule |= output << neighborhood
    return rule


def residual_is_nonlinear(residual: int) -> bool:
    """Whether the algebraic normal form of the two-input residual has bc."""
    if residual < 0 or residual > 15:
        raise ValueError("the two-input residual must be in [0, 15]")
    return residual.bit_count() % 2 == 1


def evolve_rows(
    rule: int,
    max_time: int,
    initial_offsets: Iterable[int] = (0,),
) -> tuple[list[int], int]:
    """Return exact, zero-padded ECA rows and the packed center-bit index."""
    if rule < 0 or rule > 255:
        raise ValueError("rule must be an ECA number")
    if max_time < 0:
        raise ValueError("max_time must be non-negative")
    offsets = tuple(initial_offsets)
    if any(abs(offset) > max_time + 1 for offset in offsets):
        raise ValueError("initial offsets exceed the allocated causal window")

    center = max_time + 2
    width = 2 * max_time + 5
    mask = (1 << width) - 1
    row = sum(1 << (center + offset) for offset in offsets)
    rows = [row]
    for _ in range(max_time):
        left = (row << 1) & mask
        middle = row
        right = row >> 1
        next_row = 0
        for neighborhood in range(8):
            if not ((rule >> neighborhood) & 1):
                continue
            term = mask
            for source, flag in ((left, 4), (middle, 2), (right, 1)):
                term &= source if neighborhood & flag else (~source & mask)
            next_row |= term
        row = next_row & mask
        rows.append(row)
    return rows, center


def cell(rows: Sequence[int], center: int, time: int, position: int) -> int:
    return (rows[time] >> (center + position)) & 1


def center_trace(rows: Sequence[int], center: int) -> tuple[int, ...]:
    return tuple((row >> center) & 1 for row in rows)


def observed_constant_tail_start(values: Sequence[int]) -> int:
    """Start of the final constant suffix in a finite sample."""
    if not values:
        raise ValueError("values must not be empty")
    start = len(values) - 1
    while start > 0 and values[start - 1] == values[-1]:
        start -= 1
    return start


@dataclass(frozen=True)
class LeftPermutiveObservation:
    residual_bits: str
    rule: int
    nonlinear: bool
    center_prefix: str
    observed_constant_tail_start: int
    observed_constant_value: int


def classify_left_permutive_quiescent(
    max_time: int = 512,
) -> list[LeftPermutiveObservation]:
    """Classify f=a XOR g(b,c) with quiescent zero (g(0,0)=0)."""
    observations = []
    for residual in range(0, 16, 2):
        rule = rule_from_left_permutive_residual(residual)
        rows, center = evolve_rows(rule, max_time)
        trace = center_trace(rows, center)
        observations.append(
            LeftPermutiveObservation(
                residual_bits=f"{residual:04b}",
                rule=rule,
                nonlinear=residual_is_nonlinear(residual),
                center_prefix="".join(map(str, trace[:16])),
                observed_constant_tail_start=observed_constant_tail_start(trace),
                observed_constant_value=trace[-1],
            )
        )
    return observations


@dataclass(frozen=True)
class AgreementRun:
    rule: int
    shift: int
    start_time: int
    length: int
    left_defect_seen: bool
    right_defect_seen: bool


def longest_center_agreement(
    rule: int,
    horizon: int,
    max_shift: int,
) -> AgreementRun:
    """Find the longest sampled run with s(t,0)=s(t+p,0)."""
    if max_shift < 1 or max_shift > horizon:
        raise ValueError("max_shift must lie in [1, horizon]")
    rows, center = evolve_rows(rule, horizon)
    best = AgreementRun(rule, 1, 0, 0, False, False)
    for shift in range(1, max_shift + 1):
        run_start = 0
        run_length = 0
        left_defect_seen = False
        right_defect_seen = False
        for time in range(horizon - shift + 1):
            if cell(rows, center, time, 0) == cell(rows, center, time + shift, 0):
                if run_length == 0:
                    run_start = time
                    left_defect_seen = False
                    right_defect_seen = False
                run_length += 1
                left_defect_seen |= (
                    cell(rows, center, time, -1)
                    != cell(rows, center, time + shift, -1)
                )
                right_defect_seen |= (
                    cell(rows, center, time, 1)
                    != cell(rows, center, time + shift, 1)
                )
                if run_length > best.length:
                    best = AgreementRun(
                        rule,
                        shift,
                        run_start,
                        run_length,
                        left_defect_seen,
                        right_defect_seen,
                    )
            else:
                run_length = 0
    return best


def defect_identity_violations(rule: int, horizon: int, shift: int) -> list[int]:
    """Check the Rule 30 identity under two consecutive center equalities.

    With D_t(x)=s(t+p,x) XOR s(t,x), D_t(0)=D_(t+1)(0)=0 implies

        D_t(-1) = (1 XOR s(t,0)) D_t(1).
    """
    if shift < 1 or shift >= horizon:
        raise ValueError("shift must lie in [1, horizon)")
    rows, center = evolve_rows(rule, horizon)
    violations = []
    for time in range(horizon - shift):
        center_defect = cell(rows, center, time + shift, 0) ^ cell(rows, center, time, 0)
        next_center_defect = (
            cell(rows, center, time + shift + 1, 0)
            ^ cell(rows, center, time + 1, 0)
        )
        if center_defect or next_center_defect:
            continue
        left_defect = cell(rows, center, time + shift, -1) ^ cell(rows, center, time, -1)
        right_defect = cell(rows, center, time + shift, 1) ^ cell(rows, center, time, 1)
        expected = (1 ^ cell(rows, center, time, 0)) & right_defect
        if left_defect != expected:
            violations.append(time)
    return violations


def first_doubling_separation_counterexample(max_shift: int) -> int | None:
    """First p refuting the tempting claim s(p,0) != s(2p,0)."""
    if max_shift < 1:
        raise ValueError("max_shift must be positive")
    rows, center = evolve_rows(RULE_30, 2 * max_shift)
    for shift in range(1, max_shift + 1):
        if cell(rows, center, shift, 0) == cell(rows, center, 2 * shift, 0):
            return shift
    return None


def trace_collision_holds(horizon: int) -> bool:
    """Check the seed and seed-plus-right-neighbor center-trace collision."""
    seed, center = evolve_rows(RULE_30, horizon, (0,))
    perturbed, other_center = evolve_rows(RULE_30, horizon, (0, 1))
    if center != other_center:
        raise AssertionError("packed windows unexpectedly disagree")
    return center_trace(seed, center) == center_trace(perturbed, center)


def moving_collision_defect_holds(horizon: int) -> bool:
    """Check the exact observed moving defect behind the trace collision.

    At even t the configurations differ only at t+1; at odd t they differ at
    t and t+1.  This is an induction target, not merely a center-prefix match.
    """
    seed, center = evolve_rows(RULE_30, horizon, (0,))
    perturbed, _ = evolve_rows(RULE_30, horizon, (0, 1))
    for time, (base_row, changed_row) in enumerate(zip(seed, perturbed)):
        observed = base_row ^ changed_row
        positions = (time + 1,) if time % 2 == 0 else (time, time + 1)
        expected = sum(1 << (center + position) for position in positions)
        if observed != expected:
            return False
    return True


def build_report(horizon: int, max_shift: int) -> dict[str, object]:
    return {
        "horizon": horizon,
        "max_shift": max_shift,
        "left_permutive_quiescent": [
            asdict(observation)
            for observation in classify_left_permutive_quiescent(min(horizon, 512))
        ],
        "longest_center_agreement": {
            "rule30": asdict(longest_center_agreement(RULE_30, horizon, max_shift)),
            "rule90_control": asdict(longest_center_agreement(RULE_90, horizon, max_shift)),
        },
        "rule30_defect_identity_violations": defect_identity_violations(
            RULE_30, horizon, max_shift
        ),
        "first_doubling_separation_counterexample": first_doubling_separation_counterexample(
            max_shift
        ),
        "seed_plus_right_center_collision": trace_collision_holds(horizon),
        "seed_plus_right_moving_defect": moving_collision_defect_holds(horizon),
        "interpretation": (
            "Finite agreement runs are counterexamples to bounded bridge claims only; "
            "they do not establish eventual behavior."
        ),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--horizon", type=int, default=4096)
    parser.add_argument("--max-shift", type=int, default=256)
    parser.add_argument("--json", action="store_true")
    args = parser.parse_args()
    report = build_report(args.horizon, args.max_shift)
    if args.json:
        print(json.dumps(report, indent=2, sort_keys=True))
        return

    print("left-permutive, quiescent-zero ECA observations")
    for item in report["left_permutive_quiescent"]:
        print(
            f"g={item['residual_bits']} rule={item['rule']:3d} "
            f"nonlinear={int(item['nonlinear'])} prefix={item['center_prefix']} "
            f"sampled_constant_tail={item['observed_constant_tail_start']}"
        )
    print("longest sampled center agreements")
    for name, item in report["longest_center_agreement"].items():
        print(
            f"{name}: length={item['length']} shift={item['shift']} "
            f"start={item['start_time']} left_defect={item['left_defect_seen']} "
            f"right_defect={item['right_defect_seen']}"
        )
    print(
        "first counterexample to s(p,0) != s(2p,0): "
        f"p={report['first_doubling_separation_counterexample']}"
    )
    print(
        "defect identity violations: "
        f"{len(report['rule30_defect_identity_violations'])}"
    )
    print(
        "seed/right-neighbor trace collision: "
        f"{report['seed_plus_right_center_collision']} "
        f"moving-defect certificate={report['seed_plus_right_moving_defect']}"
    )


if __name__ == "__main__":
    main()


==> anc/test_zero_tail_probe.py <==
from __future__ import annotations

import random
import unittest

from inverse_trace_probe import reconstruct_left
from zero_tail_probe import (
    RULE_30,
    RULE_90,
    center_trace,
    class_m_finite_window,
    class_m_left_bit,
    eca_step,
    exhaustive_radius_check,
    forced_one_trace_left,
    forced_zero_trace_left,
    one_radius_certificate,
    radius_certificate,
)


class ZeroTailProbeTests(unittest.TestCase):
    def test_closed_transducer_matches_independent_triangular_inverse(self) -> None:
        rng = random.Random(0x30_0000)
        for depth in range(1, 25):
            for _ in range(20):
                right = (0,) + tuple(rng.randrange(2) for _ in range(depth))
                expected = reconstruct_left(RULE_30, (0,) * (depth + 1), right)
                self.assertEqual(forced_zero_trace_left(right, depth), expected)

    def test_first_one_closed_form(self) -> None:
        for first_one in range(1, 16):
            right = (
                (0,) * first_one
                + (1,)
                + tuple((position * 7 + first_one) & 1 for position in range(40))
            )
            observed = forced_zero_trace_left(right, len(right) - 1)
            expected = tuple(
                class_m_left_bit(first_one, depth) for depth in range(1, len(right))
            )
            self.assertEqual(observed, expected)

    def test_all_one_inverse_is_independent_of_the_right_half(self) -> None:
        rng = random.Random(0x30_1111)
        for depth in range(1, 25):
            for _ in range(20):
                right = (1,) + tuple(rng.randrange(2) for _ in range(depth))
                expected = reconstruct_left(RULE_30, (1,) * (depth + 1), right)
                self.assertEqual(forced_one_trace_left(right, depth), expected)

    def test_invariant_classes_map_down_to_c1(self) -> None:
        rng = random.Random(0xC1A55)
        for first_one in range(1, 10):
            for _ in range(20):
                extent = 40
                right = [0] * (extent + 1)
                right[first_one] = 1
                for position in range(first_one + 1, extent + 1):
                    right[position] = rng.randrange(2)
                row = class_m_finite_window(first_one, extent, right)
                evolved = eca_step(row, RULE_30)
                target_m = max(1, first_one - 1)
                # Ignore the two artificial truncation boundaries.  On the
                # exact infinite class this equality holds at every position.
                for position in range(-extent + 2, extent - 1):
                    if position < -target_m:
                        expected = position & 1
                    elif position == -target_m:
                        expected = 1
                    elif abs(position) < target_m:
                        expected = 0
                    elif position == target_m:
                        expected = 1
                    else:
                        continue
                    self.assertEqual(int(position in evolved), expected)

    def test_constructed_classes_have_zero_center_trace(self) -> None:
        rng = random.Random(0x2E20)
        horizon = 32
        for first_one in range(1, 12):
            right = [0] * (horizon + first_one + 3)
            right[first_one] = 1
            for position in range(first_one + 1, len(right)):
                right[position] = rng.randrange(2)
            row = class_m_finite_window(first_one, len(right) - 1, right)
            self.assertEqual(center_trace(row, horizon, RULE_30), (0,) * (horizon + 1))

    def test_symbolic_radius_certificates_match_forward_exhaustion(self) -> None:
        for radius in range(1, 8):
            certificate = radius_certificate(radius)
            exhaustive = exhaustive_radius_check(radius)
            self.assertTrue(exhaustive.matches_symbolic_certificate)
            self.assertEqual(
                certificate.maximum_zero_center_horizon,
                radius + (radius & 1),
            )
            self.assertEqual(certificate.forced_conflict_time % 2, 1)

    def test_every_symbolic_extremal_right_word_attains_the_bound(self) -> None:
        for radius in range(1, 8):
            certificate = radius_certificate(radius)
            for packed_right in range(1, 1 << radius):
                right = (0,) + tuple(
                    packed_right >> (position - 1) & 1
                    for position in range(1, radius + 1)
                )
                forced = forced_zero_trace_left(right, radius)
                offsets = tuple(
                    [-depth for depth, bit in enumerate(forced, 1) if bit]
                    + [position for position, bit in enumerate(right) if bit]
                )
                trace = center_trace(offsets, certificate.forced_conflict_time, RULE_30)
                self.assertEqual(
                    trace[: certificate.forced_conflict_time],
                    (0,) * certificate.forced_conflict_time,
                )
                self.assertEqual(trace[certificate.forced_conflict_time], 1)

    def test_rule90_finite_support_control(self) -> None:
        self.assertEqual(center_trace((-1, 1), 128, RULE_90), (0,) * 129)

    def test_all_one_radius_certificates_match_forward_exhaustion(self) -> None:
        for radius in range(1, 6):
            certificate = one_radius_certificate(radius)
            best = -1
            count = 0
            positions = tuple(range(-radius, 0)) + tuple(range(1, radius + 1))
            for packed in range(1 << (2 * radius)):
                offsets = (0,) + tuple(
                    position
                    for index, position in enumerate(positions)
                    if packed >> index & 1
                )
                trace = center_trace(offsets, certificate.forced_conflict_time, RULE_30)
                first_zero = next((time for time, bit in enumerate(trace) if not bit), None)
                horizon = (
                    certificate.forced_conflict_time
                    if first_zero is None
                    else first_zero - 1
                )
                if horizon > best:
                    best = horizon
                    count = 1
                elif horizon == best:
                    count += 1
            self.assertEqual(best, certificate.maximum_one_center_horizon)
            self.assertEqual(count, certificate.extremal_witness_count)

    def test_finite_set_oracle_rejects_nonquiescent_zero_rules(self) -> None:
        with self.assertRaises(ValueError):
            eca_step(set(), 1)

    def test_zero_trace_radius_bound_does_not_extend_phasewise(self) -> None:
        trace = center_trace((-1,), 7, RULE_30)
        self.assertEqual(trace, (0, 1, 0, 1, 0, 1, 0, 0))
        self.assertEqual(trace[:7], tuple(time & 1 for time in range(7)))
        self.assertNotEqual(trace[7], 7 & 1)


if __name__ == "__main__":
    unittest.main()


==> anc/zero_tail_probe.py <==
"""Exact certificates for constant Rule 30 center traces.

The primary computation here is not a forward prefix scan.  It is a closed
one-bit transducer for the triangular inverse trace map.  If ``right[j]`` is
the initial cell at position ``j > 0`` and the prescribed center trace is all
zero, the forced initial cell ``left[k]`` at position ``-k`` is

    left[2i + 1] = OR(right[1], ..., right[2i + 1])
    left[2i]     = right[2i] AND NOT OR(right[1], ..., right[2i - 1]).

Thus a first right-hand one at distance ``m`` forces a one at left depth
``m`` and then a one at every larger odd depth.  This is an infinite tail, so
no nonzero finitely supported configuration can have an all-zero future center
trace.  The all-one fiber is even simpler: independently of the positive right
half, it forces ``left[k] = 1`` exactly at positive even depths.  Hence no
finite configuration has a constant-one future center trace either.  The
forward enumerator in this file is only an independent cheap-case check of the
symbolic certificates.
"""

from __future__ import annotations

import argparse
import json
from dataclasses import asdict, dataclass
from typing import Iterable, Sequence


RULE_30 = 30
RULE_90 = 90


def eca_step(configuration: set[int], rule: int = RULE_30) -> set[int]:
    """Evolve one finite ECA row with a quiescent zero exterior."""
    if rule < 0 or rule > 255:
        raise ValueError("rule must be an ECA number")
    if rule & 1:
        raise ValueError("finite-set evolution requires f(000)=0")
    if not configuration:
        return set()
    result: set[int] = set()
    for position in range(min(configuration) - 1, max(configuration) + 2):
        neighborhood = (
            (int(position - 1 in configuration) << 2)
            | (int(position in configuration) << 1)
            | int(position + 1 in configuration)
        )
        if (rule >> neighborhood) & 1:
            result.add(position)
    return result


def center_trace(
    configuration: Iterable[int], horizon: int, rule: int = RULE_30
) -> tuple[int, ...]:
    """Return center cells at times zero through ``horizon`` inclusive."""
    if horizon < 0:
        raise ValueError("horizon must be non-negative")
    row = set(configuration)
    trace = []
    for _ in range(horizon + 1):
        trace.append(int(0 in row))
        row = eca_step(row, rule)
    return tuple(trace)


def forced_zero_trace_left(right: Sequence[int], depth: int) -> tuple[int, ...]:
    """Return the exact Rule 30 left prefix forced by an all-zero trace.

    ``right`` is indexed by spatial position and must contain positions zero
    through ``depth``.  Position zero must itself be zero.  The transducer's
    sole state is whether a one has appeared in the scanned right prefix.
    """
    if depth < 0:
        raise ValueError("depth must be non-negative")
    if len(right) <= depth:
        raise ValueError("right must contain positions zero through depth")
    if right[0] != 0 or any(bit not in (0, 1) for bit in right[: depth + 1]):
        raise ValueError("right[0] must be zero and all entries must be bits")

    prefix_or = 0
    forced: list[int] = []
    for position in range(1, depth + 1):
        bit = right[position]
        if position % 2:
            prefix_or |= bit
            forced.append(prefix_or)
        else:
            forced.append(bit & (1 ^ prefix_or))
            prefix_or |= bit
    return tuple(forced)


def forced_one_trace_left(right: Sequence[int], depth: int) -> tuple[int, ...]:
    """Return the exact Rule 30 left prefix forced by an all-one trace.

    The answer is independent of the prescribed positive right half: cells at
    positive even depths are one and cells at odd depths are zero.
    """
    if depth < 0:
        raise ValueError("depth must be non-negative")
    if len(right) <= depth:
        raise ValueError("right must contain positions zero through depth")
    if right[0] != 1 or any(bit not in (0, 1) for bit in right[: depth + 1]):
        raise ValueError("right[0] must be one and all entries must be bits")
    return tuple(int(position % 2 == 0) for position in range(1, depth + 1))


def first_right_one(right: Sequence[int]) -> int | None:
    """Return the first positive index containing one, if present."""
    if not right or right[0] != 0 or any(bit not in (0, 1) for bit in right):
        raise ValueError("right[0] must be zero and all entries must be bits")
    return next((position for position, bit in enumerate(right[1:], 1) if bit), None)


def class_m_left_bit(first_one: int, depth: int) -> int:
    """Closed form for the forced left tail after the first right-hand one."""
    if first_one < 1 or depth < 1:
        raise ValueError("first_one and depth must be positive")
    if depth < first_one:
        return 0
    if depth == first_one:
        return 1
    return depth & 1


def class_m_finite_window(
    first_one: int,
    left_extent: int,
    right_bits: Sequence[int],
) -> set[int]:
    """Materialize a finite window of the invariant class C_m.

    The caller chooses a sufficiently large ``left_extent`` for the causal
    question being checked.  ``right_bits[j]`` supplies position ``j`` and
    must have its first positive one at ``first_one``.
    """
    if left_extent < first_one:
        raise ValueError("left_extent must reach the first-one depth")
    if len(right_bits) <= first_one or first_right_one(right_bits) != first_one:
        raise ValueError("right_bits must have the stated first positive one")
    row = {
        -depth
        for depth in range(1, left_extent + 1)
        if class_m_left_bit(first_one, depth)
    }
    row.update(position for position, bit in enumerate(right_bits) if bit)
    return row


def next_odd_strictly_above(value: int) -> int:
    """Return the least odd integer strictly larger than ``value``."""
    if value < 0:
        raise ValueError("value must be non-negative")
    return value + 1 + (value & 1)


def next_even_strictly_above(value: int) -> int:
    """Return the least even integer strictly larger than ``value``."""
    if value < 0:
        raise ValueError("value must be non-negative")
    return value + 1 + ((value + 1) & 1)


@dataclass(frozen=True)
class RadiusCertificate:
    support_radius: int
    exact_nonzero_space_covered: int
    maximum_zero_center_horizon: int
    forced_conflict_time: int
    extremal_witness_count: int
    canonical_extremal_offsets: tuple[int, ...]
    symbolic_survivors_including_zero_before_conflict: int
    symbolic_survivors_including_zero_at_conflict: int
    conflict_core: tuple[str, ...]


@dataclass(frozen=True)
class OneRadiusCertificate:
    support_radius: int
    exact_rows_covered: int
    maximum_one_center_horizon: int
    forced_conflict_time: int
    extremal_witness_count: int
    canonical_extremal_offsets: tuple[int, ...]
    conflict_core: tuple[str, ...]


def radius_certificate(radius: int) -> RadiusCertificate:
    """Return an exact symbolic certificate for all rows in ``[-w,w]``.

    The horizon is the largest ``H`` attained by a nonzero row with center
    zero at every time ``0 <= t <= H``.  At the next time only the all-zero
    row remains.  The certificate covers all ``2^(2w)-1`` nonzero rows whose
    time-zero center is zero.
    """
    if radius < 1:
        raise ValueError("radius must be positive")
    conflict = next_odd_strictly_above(radius)
    right = (0, 1) + (0,) * (radius - 1)
    forced = forced_zero_trace_left(right, radius)
    canonical = tuple(
        sorted([1] + [-depth for depth, bit in enumerate(forced, 1) if bit])
    )
    return RadiusCertificate(
        support_radius=radius,
        exact_nonzero_space_covered=(1 << (2 * radius)) - 1,
        maximum_zero_center_horizon=conflict - 1,
        forced_conflict_time=conflict,
        extremal_witness_count=(1 << radius) - 1,
        canonical_extremal_offsets=canonical,
        symbolic_survivors_including_zero_before_conflict=1 << radius,
        symbolic_survivors_including_zero_at_conflict=1,
        conflict_core=(
            f"support forces s(0,-{conflict})=0",
            f"a nonzero right half makes OR(s(0,1)..s(0,{radius}))=1",
            f"odd inverse recurrence forces s(0,-{conflict})=1",
        ),
    )


def one_radius_certificate(radius: int) -> OneRadiusCertificate:
    """Return the sharp finite-radius certificate for an all-one trace."""
    if radius < 1:
        raise ValueError("radius must be positive")
    conflict = next_even_strictly_above(radius)
    canonical = tuple([0] + [-depth for depth in range(2, radius + 1, 2)])
    return OneRadiusCertificate(
        support_radius=radius,
        exact_rows_covered=1 << (2 * radius),
        maximum_one_center_horizon=conflict - 1,
        forced_conflict_time=conflict,
        extremal_witness_count=1 << radius,
        canonical_extremal_offsets=tuple(sorted(canonical)),
        conflict_core=(
            f"support forces s(0,-{conflict})=0",
            "an all-one trace forces every positive even left depth to one",
            f"therefore s(0,-{conflict})=1",
        ),
    )
@dataclass(frozen=True)
class ExhaustiveCheck:
    support_radius: int
    rows_checked: int
    observed_maximum_zero_center_horizon: int
    extremal_witness_count: int
    canonical_extremal_offsets: tuple[int, ...]
    matches_symbolic_certificate: bool


def _assignment_offsets(assignment: int, radius: int) -> tuple[int, ...]:
    positions = tuple(range(-radius, 0)) + tuple(range(1, radius + 1))
    return tuple(
        position for index, position in enumerate(positions) if assignment >> index & 1
    )


def exhaustive_radius_check(radius: int) -> ExhaustiveCheck:
    """Independently forward-enumerate one cheap radius.

    This validator deliberately does not call the inverse transducer.  It is
    exponential and is not the research method used to establish the bound.
    """
    certificate = radius_certificate(radius)
    best = -1
    count = 0
    canonical: tuple[int, ...] = ()
    for assignment in range(1, 1 << (2 * radius)):
        offsets = _assignment_offsets(assignment, radius)
        trace = center_trace(offsets, certificate.forced_conflict_time)
        first_one = next((time for time, bit in enumerate(trace) if bit), None)
        horizon = (
            certificate.forced_conflict_time if first_one is None else first_one - 1
        )
        if horizon > best:
            best = horizon
            count = 1
            canonical = offsets
        elif horizon == best:
            count += 1
    matches = (
        best == certificate.maximum_zero_center_horizon
        and count == certificate.extremal_witness_count
        and canonical == certificate.canonical_extremal_offsets
    )
    return ExhaustiveCheck(
        support_radius=radius,
        rows_checked=(1 << (2 * radius)) - 1,
        observed_maximum_zero_center_horizon=best,
        extremal_witness_count=count,
        canonical_extremal_offsets=canonical,
        matches_symbolic_certificate=matches,
    )


def build_report(max_radius: int, exhaustive_through: int) -> dict[str, object]:
    if max_radius < 1:
        raise ValueError("max_radius must be positive")
    if exhaustive_through < 0 or exhaustive_through > max_radius:
        raise ValueError("exhaustive_through must lie in [0, max_radius]")
    certificates = [radius_certificate(radius) for radius in range(1, max_radius + 1)]
    one_certificates = [
        one_radius_certificate(radius) for radius in range(1, max_radius + 1)
    ]
    checks = [
        exhaustive_radius_check(radius) for radius in range(1, exhaustive_through + 1)
    ]
    rule90_trace = center_trace((-1, 1), max(32, max_radius + 2), RULE_90)
    period_two_falsifier = center_trace((-1,), 7, RULE_30)
    return {
        "status": "PROVED",
        "theorem": (
            "The zero row is the only finite Rule 30 row with all-zero center "
            "trace, and no finite row has an all-one center trace."
        ),
        "method": (
            "prefix-OR inverse transducer for zero and a fixed alternating "
            "left half for one"
        ),
        "radius_certificates": [asdict(item) for item in certificates],
        "one_radius_certificates": [asdict(item) for item in one_certificates],
        "independent_exhaustive_checks": [asdict(item) for item in checks],
        "rule90_control": {
            "initial_offsets": (-1, 1),
            "all_checked_center_bits_zero": not any(rule90_trace),
            "checked_horizon": len(rule90_trace) - 1,
        },
        "phase_labelled_generalization_falsifier": {
            "rejected_claim": (
                "a periodic word containing zero obeys the zero-trace "
                "next-odd conflict bound"
            ),
            "initial_offsets": (-1,),
            "proposed_period_word": (0, 1),
            "observed_trace_times_0_through_7": period_two_falsifier,
            "agreement_through_time": 6,
            "first_mismatch_time": 7,
        },
        "spending_usd": {"modal": 0, "model_providers": 0},
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-radius", type=int, default=12)
    parser.add_argument("--exhaustive-through", type=int, default=8)
    parser.add_argument("--json", action="store_true")
    args = parser.parse_args()
    report = build_report(args.max_radius, args.exhaustive_through)
    print(json.dumps(report, indent=2, sort_keys=args.json))


if __name__ == "__main__":
    main()

